Quiver Approach to Symmetry Theories

Global symmetry anomalies of a quantum field theory (QFT) can be packaged as specific couplings of a higher-dimensional symmetry theory (SymTh). In this work we show that for 5D superconformal field theories (SCFTs) engineered from M-theory backgrounds $X$ a Calabi-Yau cone, this data can be extracted from the path algebra of branes probing $X$. This provides a complementary algebraic approach compared with more geometric computations based on the explicit calculation of triple intersection numbers in a resolved geometry and / or $\eta$-invariants extracted from the boundary geometry $\partial X$. Our method applies in situations where the counterpart geometric computation is either unknown or combinatorially unwieldy. We illustrate with several toric threefold examples, including orbifolds $\mathbb{C}^{3} / \Gamma$ and more general non-orbifold Calabi-Yau cones of Sasaki-Einstein five-manifolds.

==> triple_inter_nb.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "4547f756-832d-4b9f-9c7e-59daa3bd6589",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [],
   "source": [
    "### Runn this cell to import the necessary libraries and define the functions for toric Calabi-Yau varieties, intersection matrices, and anomaly calculations.\n",
    "import numpy as np\n",
    "def toric_calabi_yau_from_vertices(vertices):\n",
    "    td = PointConfiguration(vertices).convex_hull()\n",
    "    pc = PointConfiguration(td.integral_points(), fine = True)\n",
    "    p1 = None\n",
    "    rays = []\n",
    "    for p in pc:\n",
    "        p1 = list(p)\n",
    "        p1.append(1)\n",
    "        rays.append(tuple(p1))\n",
    "    triangulation = pc.triangulate()\n",
    "    cones = list(pc.triangulate())\n",
    "    return (triangulation, ToricVariety(Fan(rays=rays , cones = list(triangulation))))\n",
    "\n",
    "def is_internal_curve(hull,curve):\n",
    "    n = 0\n",
    "    for r in curve.rays():\n",
    "        if hull.interior_contains(tuple(list(r)[:-1])):\n",
    "            n = n + 1\n",
    "    return n > 0\n",
    "\n",
    "def polygon_hull(variety):\n",
    "    fan = variety.fan()\n",
    "    rays = fan.rays()\n",
    "    diag = [tuple(list(r)[:-1]) for r in rays]\n",
    "    return PointConfiguration(diag).convex_hull()\n",
    "\n",
    "def intersection_matrix(variety):\n",
    "    fan = variety.fan()\n",
    "    chow = variety.Chow_group(QQ)\n",
    "    curves = fan(2)\n",
    "    rays = fan.rays()\n",
    "    diag = [tuple(list(r)[:-1]) for r in rays]\n",
    "    hull = PointConfiguration(diag).convex_hull()\n",
    "    internal_rays = []\n",
    "    internal_curves = []\n",
    "    external_rays = []\n",
    "    for i in range(len(diag)):\n",
    "        if hull.interior_contains(diag[i]):\n",
    "            internal_rays.append(variety.divisor(rays[i]))\n",
    "        else:\n",
    "            external_rays.append(variety.divisor(rays[i]))\n",
    "    for j in range(len(curves)):\n",
    "        if is_internal_curve(hull, curves[j]):\n",
    "            internal_curves.append(chow(curves[j]).intersection_with_divisor)\n",
    "    return [internal_rays,\n",
    "            internal_curves,\n",
    "            matrix(len(internal_rays), len(internal_curves),\n",
    "                   lambda j, i: internal_curves[i](internal_rays[j]).count_points()),external_rays]\n",
    "\n",
    "\n",
    "def one_form_symmetry(variety):\n",
    "    rays = variety.fan().rays()\n",
    "    diag = [tuple(list(r)[:-1]) for r in rays]\n",
    "    external_rays = []\n",
    "    hull  = polygon_hull(variety)\n",
    "    for i in range(len(diag)):\n",
    "        if not hull.interior_contains(diag[i]):\n",
    "            external_rays.append(variety.fan().rays()[i])\n",
    "    \n",
    "\n",
    "        # vertici esterni come punti 2D\n",
    "    verts_random = [tuple(list(r)[:-1]) for r in external_rays]\n",
    "\n",
    "    cx = sum(x for x, y in verts_random) / len(verts_random)\n",
    "    cy = sum(y for x, y in verts_random) / len(verts_random)\n",
    "    verts = sorted(\n",
    "        verts_random,\n",
    "        key=lambda p: atan2(p[1] - cy, p[0] - cx),\n",
    "        reverse=False\n",
    "    )\n",
    "    areas = []\n",
    "\n",
    "    for i in range(len(verts)):\n",
    "        for j in range(i+1, len(verts)):\n",
    "            for k in range(j+1, len(verts)):\n",
    "                areas.append(twice_area(verts[i], verts[j], verts[k]))\n",
    "    return Integers(gcd(areas))\n",
    "\n",
    "def twice_area(p1, p2, p3):\n",
    "        x1, y1 = p1\n",
    "        x2, y2 = p2\n",
    "        x3, y3 = p3\n",
    "        return abs((x2 - x1)*(y3 - y1) - (x3 - x1)*(y2 - y1))\n",
    "\n",
    "def triple_intersection(d1 , d2=None , d3=None):\n",
    "   d2 = d1 if d2 == None else d2\n",
    "   d3 = d2 if d3 == None else d3\n",
    "   cs = d1.Chow_cycle()\n",
    "   return cs.intersection_with_divisor(d2).intersection_with_divisor(d3).count_points()\n",
    "    \n",
    "def toric_anomaly(vertices):\n",
    "    tdata    = toric_calabi_yau_from_vertices(vertices)\n",
    "    variety  = tdata[1]\n",
    "    symm     = one_form_symmetry(variety)\n",
    "    imat     = intersection_matrix(variety)\n",
    "    divisors = imat[0]\n",
    "    ext_divisors = imat[3]\n",
    "    ker      = imat[2].change_ring(symm).kernel().matrix().apply_map(lambda x: x.lift()) \n",
    "    num      = len(divisors)\n",
    "    kdv      = []\n",
    "    inter    = []\n",
    "    q        = (symm.order())\n",
    "    for v in ker:\n",
    "        kdv.append(sum([v[i]*divisors[i] for i in range(num)]))\n",
    "    for v in ker:\n",
    "        inter.append(divisors[i] for i in range(num))\n",
    "    return (tdata[0] , kdv, symm,\n",
    "            [[[triple_intersection(d1,d2,d3) for d1 in kdv] for d2 in kdv] for d3 in kdv], divisors, ext_divisors, imat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "fa0d092b",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 13 graphics primitives"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# imput the vertices of the toric diagram as a list of tuples, where each tuple represents the coordinates of a vertex in the 2D plane. For example:\n",
    "vertices = [(0,0),(2,1),(1,2)]\n",
    "result = toric_anomaly(vertices)\n",
    "result[0].plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "036d385f-b6b8-4a16-b6ff-c1f95c1552cb",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[V(z1)]"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell gives you the 1-form symmetry compact divisor\n",
    "div=result[1]\n",
    "div"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "9cf04fb5",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[V(z1)]"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell allows to change the basis of the 1-form symmetry compact divisor\n",
    "# result[4] gives you the compact divisors, rewrite div of the previous cell as a linear cobination of the compact divisors\n",
    "# multiply then by n mod the 1-form symmetry order to get the new divisor in the new basis\n",
    "# n = 1\n",
    "# ord = result[2].order()\n",
    "# div = [(n%ord)*result[4][0]+(n%ord)*result[4][2]]\n",
    "div"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "617fbec5-7446-4b97-8759-35f562fc81b2",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell gives you the 1-form symmetry order\n",
    "result[2].order()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "117d108a",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[[9]]]"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell gives you the triple intersection numbers of the 1-form symmetry divisor\n",
    "result[3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "7137450d-a530-4ccb-bd1f-7569b612e71a",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/3"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell gives you the triple intersection numbers of the 1-form symmetry divisor divided by the cube of the 1-form symmetry order\n",
    "B_anom =result[3][0][0][0]/(result[2].order()**3)\n",
    "B_anom"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "948c42d0-f4f9-47ae-b860-5298b45b1c9f",
   "metadata": {
    "scrolled": true,
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "12"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell gives gives the gravitational term (B_2 wedge p_1(TX))\n",
    "divisors = result[4]+result[5]\n",
    "sum([[triple_intersection(d1,d1,d2) for d1 in divisors] for d2 in div][0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "3cb1ac79",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "4"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell gives gives the gravitational term (B_2 wedge p_1(TX)) divided by the 1-form symmetry order\n",
    "grav_anom = sum([[triple_intersection(d1,d1,d2) for d1 in divisors] for d2 in div][0])/result[2].order()\n",
    "grav_anom"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "8c3a86db",
   "metadata": {
    "vscode": {
     "languageId": "python"
    }
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-1/9"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# This cell gives gives the eta invatiant, which is the difference between the two anomalies\n",
    "eta = (B_anom - grav_anom/4)/6\n",
    "eta"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "SageMath-10.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "sage",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

